New enumeration formulas for alternating sign matrices and square ice partition functions

The refined enumeration of alternating sign matrices (ASMs) of given order having prescribed behavior near one or more of their boundary edges has been the subject of extensive study, starting with the Refined Alternating Sign Matrix Conjecture of Mills-Robbins-Rumsey, its proof by Zeilberger, and more recent work on doubly-refined and triply-refined enumeration by several authors. In this paper we extend the previously known results on this problem by deriving explicit enumeration formulas for the "top-left-bottom" (triply-refined) and "top-left-bottom-right" (quadruply-refined) enumerations. The latter case solves the problem of computing the full boundary correlation function for ASMs. The enumeration formulas are proved by deriving new representations, which are of independent interest, for the partition function of the square ice model with domain wall boundary conditions at the "combinatorial point" 2{\pi}/3.

==> anc/RefinedASM1234.maple <==
print(`This is a Maple package companion to the paper titled`):
print(`"New enumeration formulas for alternating sign matrices and square ice partition functions",`):
print(`by Arvind Ayyer & Dan Romik.`):
print(`The package implements the explicit formulas for refined enumeration of alternating sign matrices`):
print(`and enables the user to compare these formulas with a brute force counting algorithm.`):
print(`Type Help(); to view available procedures`):
print(`or Help(procedure_name); to view details of the procedure.`):

Help := proc()

if nops([args])=0 then
   print(`Procedures available are:`):
   print(`Asm, Asmn, Top,`):
   print(`TopLeft, GenTopLeft, VerifyTopLeft,`):
   print(`TopBot, GenTopBot, VerifyTopBot,`):
   print(`TopTop, GenTopTop, GenTopTopF, VerifyTopTop,`):
   print(`TopLeftBot, GenTopLeftBot, VerifyTopLeftBot,`):
   print(`TopLeftBotRight, GenTopLeftBotRight, VerifyTopLeftBotRight`):
fi:

if nops([args])=1 and op(1,[args])=`Asm` then
   print(`Asm(k):  lists all the ASMs of size k`):
fi:

if nops([args])=1 and op(1,[args])=`Asmn` then
   print(`Asmn(n):  returns the number of ASMs of size n`):
fi:

if nops([args])=1 and op(1,[args])=`Top` then
   print(`Top(n, k):  returns the number of ASMs of size n with a 1 at (1,k)`):
fi:

if nops([args])=1 and op(1,[args])=`TopLeft` then
   print(`TopLeft(n,i,j):  counts (by brute force) all the ASMs of size n with a 1 at (1,i) and (j,1)`):
   print(`(This works in a reasonable time only for n<7)`):
fi:

if nops([args])=1 and op(1,[args])=`GenTopLeft` then
   print(`GenTopLeft(n,i,j): computes the number of ASMs of size n with a 1 at (1,i) and (j,1) using the explicit formula from the paper`):
fi:

if nops([args])=1 and op(1,[args])=`VerifyTopLeft` then
   print(`VerifyTopLeft(n,i,j):  Verifies the Top-Left formula at size n by comparing the brute force count to`):
   print(`the explicit formula (use only for n<7). It will return a zero if correct.`):
fi:

if nops([args])=1 and op(1,[args])=`TopBot` then
   print(`TopBot(n,i,j):  counts (by brute force) all the ASMs of size n with a 1 at (1,i) and (n,j)`):
   print(`(This works in a reasonable time only for n<7)`):
fi:

if nops([args])=1 and op(1,[args])=`GenTopBot` then
   print(`GenTopBot(n,i,j): computes the number of ASMs of size n with a 1 at (1,i) and (n,j) using the explicit formula from the paper`):
fi:

if nops([args])=1 and op(1,[args])=`VerifyTopBot` then
   print(`VerifyTopBot(n,i,j):  Verifies the Top-Bot formula at size n by comparing the brute force count to`):
   print(`the explicit formula (use only for n<7). It will return a zero if correct.`):
fi:

if nops([args])=1 and op(1,[args])=`TopTop` then
   print(`TopTop(n,i,j):  counts (by brute force) all the ASMs of size n whose sum of the first two rows has a 1 in columns i and j`):
   print(`(This works in a reasonable time only for n<7)`):
fi:

if nops([args])=1 and op(1,[args])=`GenTopTop` then
   print(`GenTopTop(n,i,j): computes the number of ASMs of size n whose sum of the first two rows has a 1 in columns i and j (i<j) using the explicit formula from the paper`):
fi:

if nops([args])=1 and op(1,[args])=`GenTopTopF` then
   print(`GenTopTop(n,i,j): computes the number of ASMs of size n
   whose sum of the first two rows has a 1 in columns i and j (i<j)
   using Fischer's formula noted in the paper`): fi:

if nops([args])=1 and op(1,[args])=`VerifyTopTop` then
   print(`VerifyTopTop(n,i,j):  Verifies the Top-Top formula at size n by comparing the brute force count to`):
   print(`the explicit formula (use only for n<7). It will return a zero if correct.`):
fi:

if nops([args])=1 and op(1,[args])=`TopLeftBot` then
   print(`TopLeftBot(n,i,j,k):  counts (by brute force) all the ASMs of size n with a 1 at (1,i), (j,1) and (n,k)`):
   print(`(This works in a reasonable time only for n<7)`):
fi:

if nops([args])=1 and op(1,[args])=`GenTopLeftBot` then
   print(`GenTopLeftBot(n,i,j,k): computes the number of ASMs of size n with a 1 at (1,i), (j,1) and (n,k) using the explicit formula from the paper`):
fi:

if nops([args])=1 and op(1,[args])=`VerifyTopLeftBot` then
   print(`VerifyTopLeftBot(n,x):  Verifies the Top-Bot-Left formula at size n by comparing the brute force count to`):
   print(`the explicit formula (use only for n<7). It will return a zero if correct.`):
fi:

if nops([args])=1 and op(1,[args])=`TopLeftBotRight` then
   print(`TopLeftBotRight(n,i,j,k,l):  counts (by brute force) all the ASMs of size n with a 1 at (1,i), (j,1), (n,k) and (l,n)`):
   print(`(This works in a reasonable time only for n<7)`):
fi:

if nops([args])=1 and op(1,[args])=`GenTopLeftBotRight` then
   print(`GenTopLeftBotRight(n,i,j,k,l): computes the number of ASMs of size n with a 1 at (1,i), (j,1), (n,k) and (l,n) using the explicit formula from the paper`):
fi:

if nops([args])=1 and op(1,[args])=`VerifyTopLeftBotRight` then
   print(`VerifyTopLeftBotRight(n,x):  Verifies the Top-Bot-Left-Right formula at size n by comparing the brute force count to`):
   print(`the explicit formula (use only for n<7). It will return a zero if correct.`):
fi:

end:

with(LinearAlgebra):


#################Refined enumeration counting##############
#Top(n,k) returns the number of ASMS with a[1,k]=1
Top := proc(n,k) local j:

return `if`(k>n or k<1, 0,binomial(n+k-2,k-1)*(2*n-k-1)!/(n-k)!*mul((3*j+1)!/(n+j)!,j=0..n-2)):

end:

#TopBotMatrix(n) returns a matrix whose i,jth entry counts the number of asms with a[1,i]=a[n,j]=1
TopBotMatrix := proc(n) local i,j,A,a,M:

A := Asm(n):
M := Matrix(n):
for a in A do
    for i from 1 to n do
    	for j from 1 to n do
	    if a[1,i]=1 and a[n,j]=1 then
	       M[i,j]:=M[i,j]+1:
	    fi:
	od:
    od:
od:

return M:

end:

#TopBot(n,i,j) returns the number of asms with a[1,i]=a[n,j]=1
TopBot := proc(n,i,j) local M:

if i<1 or i>n or j<1 or j>n then
   return 0:
fi:

M := TopBotMatrix(n):
return M[i,j]:

end:

#GenTopBot(n,i,j) generates TopBot(n,i,j) using Stroganov's formula
GenTopBot := proc(n,i,j) local D1,s,t,k:

if j<i then
   return GenTopBot(n,j,i):
fi:

D1 := (n,s,t) -> (Top(n-1,t)*(Top(n,s+1)-Top(n,s))+Top(n-1,s)*(Top(n,t+1)-Top(n,t)))/Asmn(n-1):
#return Top(n,j-i)+add(D1(n,k,j-i+k),k=1..i-1):
return add(D1(n,k,j-i+k),k=0..i-1):

end:

#VerifyTopBot(n) verifies that the formula gives the correct answer
VerifyTopBot := proc(n) local i,j:

return {seq(seq(TopBot(n,i,j)-GenTopBot(n,i,j),i=1..n),j=1..n)}:

end:

#TopLeftMatrix(n) returns the number of asms with a[1,i]=a[j,1]=1
TopLeftMatrix := proc(n) local i,j,A,a,M:

A := Asm(n):
M := Matrix(n):
for a in A do
    for i from 1 to n do
    	for j from 1 to n do
	    if a[1,i]=1 and a[j,1]=1 then
	       M[i,j]:=M[i,j]+1:
	    fi:
	od:
    od:
od:

return M:

end:

#TopLeft(n,i,j) returns a matrix whose i,jth entry counts the number of asms with a[1,i]=a[j,1]=1
TopLeft := proc(n,i,j) local M:

M := TopLeftMatrix(n):
return M[i,j]:

end:

#GenTopLeft(n,i,j) generates TopBot(n,i,j) using Stroganov's formula
GenTopLeft := proc(n,i,j) local D,s,t,k:

if j=1 and i=1 then
   return Asmn(n-1):
elif i=1 and j>1 then
     return 0:
elif j=1 and i>1 then
     return 0:
fi:

return binomial(i+j-4,i-2)*Asmn(n-1)-add(add(binomial(i+j-2-s-t,i-1-s)*GenTopBot(n,s,t),s=1..i-1),t=1..j-1):

end:

#VerifyTopLeft(n) verifies that the formula gives the correct answer
VerifyTopLeft := proc(n) local i,j:

return {seq(seq(TopLeft(n,i,j)-GenTopLeft(n,i,j),i=1..n),j=1..n)}:

end:

#TopTopMatrix(n) returns a matrix whose i,jth entry counts the number of asms with a[1,i]+a[2,i]=a[1,j]+a[2,j]=1
TopTopMatrix := proc(n) local i,j,A,a,M:

A := Asm(n):
M := Matrix(n):
for a in A do
    for i from 1 to n do
    	for j from 1 to n do
	    if j>i and a[1,i]+a[2,i]=1 and a[1,j]+a[2,j]=1 then
	       M[i,j]:=M[i,j]+1:
	    fi:
	od:
    od:
od:

return M:

end:

#TopTop(n,i,j) returns the number of asms with a[1,i]+a[2,i]=a[1,j]+a[2,j]=1
TopTop := proc(n,i,j) local M:

if j<=i then
   ERROR(`j has to be greater than i`):
fi:

M := TopTopMatrix(n):
return M[i,j]:

end:

#GenTopTop(n,i,j) generates TopTop(n,i,j) using Stroganov's formula
GenTopTop := proc(n,i,j) local E1,s,t,k:

if j<=i then
   return 0:
fi:

E1 := (n,s,t) -> (Top(n-1,t)*(Top(n,s+1)-Top(n,s))-Top(n-1,s)*(Top(n,t+1)-Top(n,t)))/Asmn(n-1):
return (j-i+1)*add(add((-1)^t*binomial(s,t)*E1(n,i+t,j+s),t=0..s),s=0..n-j):

end:

#GenTopTopF(n,i,j) generates TopTop(n,i,j) using Stroganov's formula
GenTopTopF := proc(n,i,j) local E1,s,t,k:

if j<=i then
   return 0:
fi:

return add((-1)^(n+k)*binomial(2*n-2-j,k-j)*GenTopBot(n,i,k),k=j..n)*(j-i+1):

end:

#VerifyTopTop(n) verifies that the formula gives the correct answer
VerifyTopTop := proc(n) local i,j:

return {seq(seq(TopTop(n,i,j)-GenTopTop(n,i,j),j=i+1..n),i=1..n)}:

end:






#TopLeftBotMatrix(n) returns the number of asms with a[1,i]=a[j,1]=a[n,k]=1
TopLeftBotMatrix := proc(n) local i,j,k,A,a,M:

A := Asm(n):
M := [[[0$n]$n]$n]:
for a in A do
    for i from 1 to n do
    	for j from 1 to n do
	    for k from 1 to n do
	    	if a[1,i]=1 and a[j,1]=1 and a[n,k]=1 then
	           M[i,j,k]:=M[i,j,k]+1:
		fi:
 	    od:
	od:
    od:
od:

return M:

end:

#TopLeftBot(n,i,j,k) returns a matrix whose i,jth entry counts the number of asms with a[1,i]=a[j,1]=a[n,k]=1
TopLeftBot := proc(n,i,j,k) local M:

M := TopLeftBotMatrix(n):
return M[i,j,k]:

end:


#GenTopLeftBot(n,i,j,k) generates TopLeftBot(n,i,j,k) using the new formula
GenTopLeftBot := proc(n,i,j,k) local s,t,x,ans2,A:

if i=1 then
   if j=1 then
      return Top(n-1,k-1):
   else
      return 0:
   fi:
elif k=1 then
   if j=n then
      return Top(n-1,i-1):
   else
      return 0:
   fi:
elif j=1 then
   if i=1 then
      return Top(n-1,k-1):
   else
      return 0:
   fi:
elif j=n then
   if k=1 then
      return Top(n-1,i-1):
   else
      return 0:
   fi:
fi:

A := (n,i,x)->`if`(i=1,add(Top(n,s)*x^(s-1),s=1..n),
	    `if`(i=2,add(Top(n-1,s)*x^(s),s=1..n-1),
	    add((-2*(n-s+3)*Top(n-1,s-3)+(5*n-4*s+6)*Top(n-1,s-2)
		+(n+4*s-6)*Top(n-1,s-1)-2*s*Top(n-1,s))*x^(s-1),s=1..n+2))):

ans2 := 1/8/Asmn(n)^2/(2*n-2)*(((n-2)!*(3*n-2)!)/((2*n-3)!*(2*n-1)!))^2
     *Determinant(Matrix(3,(i,j)->(x[j]-1)^(3-i)*A(n,i,x[j])))/(x[1]-x[2])/(x[1]-x[3])/(x[2]-x[3]):
ans2 := ans2-(1-x[3]+x[2]*x[3])*x[2]^(n-2)*add(Top(n-1,s-1)*x[3]^(n-s),s=2..n):
ans2 := ans2-(1-x[2]+x[1]*x[2])*x[3]^(n-1)*add(Top(n-1,t-1)*x[1]^(t-2),t=2..n):
ans2 := factor(ans2/(1-x[2]+x[1]*x[2])/(1-x[3]+x[2]*x[3])):
return coeftayl(ans2,[x[1],x[2],x[3]]=[0,0,0],[i-2,n-1-j,n-k]):

end:


#VerifyTopLeftBot(n) verifies that the formula gives the correct answer
VerifyTopLeftBot := proc(n) local i,j:

return {seq(seq(seq(TopLeftBot(n,i,j,k)-GenTopLeftBot(n,i,j,k),i=1..n),j=1..n),k=1..n)}:

end:


#TopLeftBotRightMatrix(n) returns a matrix whose i,jth entry counts the number of asms with a[1,i]=a[j,1]=a[n,k]=a[l,n]=1
TopLeftBotRightMatrix := proc(n) local i,j,k,l,A,a,M:

A := Asm(n):
M := [[[[0$n]$n]$n]$n]:
for a in A do
    for i from 1 to n do
    	for j from 1 to n do
	    for k from 1 to n do
	    	for l from 1 to n do
	    	    if a[1,i]=1 and a[j,1]=1 and a[n,k]=1 and a[l,n]=1 then
	               M[i,j,k,l]:=M[i,j,k,l]+1:
		    fi:
		od:
 	    od:
	od:
    od:
od:

return M:

end:

#TopLeftBotRight(n,i,j,k,l) returns a matrix whose i,jth entry counts the number of asms with a[1,i]=a[j,1]=a[n,k]=a[l,n]=1
TopLeftBotRight := proc(n,i,j,k,l) local M:

M := TopLeftBotRightMatrix(n):
return M[i,j,k,l]:

end:

#GenTopLeftBotRight(n,i,j,k,l) generates TopLeftBotRight(n,i,j,k,l) using the new formula
GenTopLeftBotRight := proc(n,i,j,k,l) local s,t,u,v,x,ans,ans2,A,dn1,dn:

if i=1 then
   if j=1 then
      return GenTopLeft(n-1,n+1-k,n+1-l):
   else
      return 0:
   fi:
elif i=n then
   if l=1 then
      return GenTopLeft(n-1,k,n+1-j):
   else
      return 0:
   fi:
elif j=1 then
   if i=1 then
      return GenTopLeft(n-1,n+1-k,n+1-l):
   else
      return 0:
   fi:
elif j=n then
   if k=1 then
      return GenTopLeft(n-1,n+1-i,l):
   else
      return 0:
   fi:
elif k=1 then
   if j=n then
      return GenTopLeft(n-1,n+1-i,l):
   else
      return 0:
   fi:
elif k=n then
   if l=n then
      return GenTopLeft(n-1,i,j):
   else
      return 0:
   fi:
elif l=1 then
   if i=n then
      return GenTopLeft(n-1,k,n+1-j):
   else
      return 0:
   fi:
elif l=n then
   if k=n then
      return Top(n-1,i,j):
   else
      return 0:
   fi:
fi:

A := (n,i,x)->`if`(i=1,add(Top(n,s)*x^(s-1),s=1..n),
	    `if`(i=2,add(Top(n-1,s)*x^(s),s=1..n-1),
	    `if`(i=3,add((-2*(n-s+3)*Top(n-1,s-3)+(5*n-4*s+6)*Top(n-1,s-2)
		+(n+4*s-6)*Top(n-1,s-1)-2*s*Top(n-1,s))*x^(s-1),s=1..n+2),
	    add((4*(n+4-s)*(n+5-s)*Top(n-1,s-5) 
	    -4*(n+4-s)*(5*n+11-4*s)*Top(n-1,s-4) 
	    +(240-172*s+32*s^2+120*n-52*s*n+21*n^2)*Top(n-1,s-3) 
	    -2*(80-80*s+20*s^2+42*n-20*s*n-5*n^2)*Top(n-1,s-2) 
	    +(64-84*s+32*s^2-4*n-12*s*n+n^2)*Top(n-1,s-1) 
	    -4*s*(n-5+4*s)*Top(n-1,s) 
	    +4*s*(s+1)*Top(n-1,s+1))*x^(s-1),s=1..n+3)))):
ans2 := factor(1/64/Asmn(n)^3/(2*n-2)^2/(2*n-3)*(((n-2)!*(3*n-2)!)/((2*n-3)!*(2*n-1)!))^3
     *Determinant(Matrix(4,(s,t)->(x[s]-1)^(4-t)*A(n,t,x[s])))/mul(mul((x[s]-x[t]),t=s+1..4),s=1..3)):

#2-Boundary terms
ans2 := ans2-mul(1-x[s+1]+x[s]*x[s+1],s=2..3)*(1-x[1]+x[1]*x[4])*x[2]^(n-2)*
       add(add(GenTopLeft(n-1,n+1-s,n+1-t)*x[3]^(n-1-s)*x[4]^(t-2),s=2..n-1),t=2..n-1):

ans2 := ans2-(1-x[2]+x[1]*x[2])*(1-x[4]+x[3]*x[4])*(1-x[1]+x[1]*x[4])*x[3]^(n-2)*
       add(add(GenTopLeft(n-1,n+1-s,t)*x[1]^(s-2)*x[4]^(t-2),s=2..n-1),t=2..n-1):

ans2 := ans2-(1-x[2]+x[1]*x[2])*(1-x[3]+x[2]*x[3])*(1-x[1]+x[1]*x[4])*x[4]^(n-2)*
       add(add(GenTopLeft(n-1,s,t)*x[1]^(s-2)*x[2]^(n-1-t),s=2..n-1),t=2..n-1):

ans2 := ans2-(1-x[2]+x[1]*x[2])*(1-x[3]+x[2]*x[3])*(1-x[4]+x[3]*x[4])*x[1]^(n-2)*
       add(add(GenTopLeft(n-1,t,n+1-s)*x[2]^(n-1-s)*x[3]^(n-1-t),s=2..n-1),t=2..n-1):

#4-Boundary terms
ans2 := ans2-Asmn(n-2)*x[2]^(n-2)*x[4]^(n-2)*(1-x[3]+x[2]*x[3])*(1-x[1]+x[4]*x[1])
	-Asmn(n-2)*x[1]^(n-2)*x[3]^(n-2)*(1-x[2]+x[1]*x[2])*(1-x[4]+x[3]*x[4]):

ans2 := factor(ans2/(1-x[1]+x[4]*x[1])/(1-x[2]+x[1]*x[2])/(1-x[3]+x[2]*x[3])/(1-x[4]+x[3]*x[4])):

#return factor(ans/ans2):
return coeftayl(ans2,[x[1],x[2],x[3],x[4]]=[0,0,0,0],[i-2,n-1-j,n-1-k,l-2]):

end:

#VerifyTopLeftBotRight(n) checks that the conjectured formula for Top-Left-Bot-Right
#enumeration is correct
VerifyTopLeftBotRight := proc(n) local i,j,k,l:

return {seq(seq(seq(seq(TopLeftBot(n,i,j,k)-GenTopLeftBot(n,i,j,k),i=1..n),j=1..n),k=1..n),l=1..n)}:

end:

#################Refined enumeration formulas##############
Asmn := proc(n) local k:
return mul((3*k+1)!/(n+k)!,k=0..n-1):
end:

ank := proc(n,k) local j:
if k<1 or k>n then
   return 0:
fi:
return Asmn(n-1)*binomial(n+k-2,k-1)*binomial(2*n-k-1,n-k)/binomial(2*n-2,n-1):
#return binomial(n+k-2,k-1)*binomial(2*n-k-1,n-k)/binomial(2*n-2,n-1):
end:

##################Procedures from ROBBINS by Doron Zeilberger#########
#Asm(n) returns the ASMs of size n
Asm := proc(n) local gogs, asms:

gogs := GOGset(n,n):

asms := {seq(Matrix(op(GOGTOASM(op(i,gogs)))),i=1..nops(gogs))}:

return asms:

end:

ASM:=proc(k)
local i,gu,asm:
 
gu:=GOGset(k,k):
 
print(`There are`, nops(gu),`Alternating Sign Matrices of size`,k):
print(`Here they all are:`):
 
for i from 1 to nops(gu) do
  asm:=GOGTOASM(op(i,gu)):
 print(op(asm)):
od:
 
 
end:

 
#GOGa(k,n,a)  gives  the   set of  k by n Gog-trapezoids  such  that
#the rightmost border is the  vector a
 
GOGa:=proc(k,n,a)
local pip,kvu,firow,b,mu,gu,i,j,l,trap,trap1:
 
if  not k>=1 or not n>=k  or  not nops(a)=k  then
  ERROR(`Improper intput`):
fi:
 
 
if n=k and k=1 then
   if not op(1,a)=1 then
     RETURN({}):
   else
     RETURN({[[1]]}):
   fi:
fi:
 
if n=k then
   if not op(1,a)=k then
      ERROR(`Wrong input`):
   fi:
   mu:=GOGa(k-1,k,[op(2..k,a)]):
    gu:={}:
 
    for i from 1 to nops(mu) do
     trap1:=op(i,mu):
     firow:=op(1,trap1):
    
     gu:=gu union {[[op(firow),k],op(2..k,trap1)]}:
        od:
 RETURN(gu):
fi:
 
gu:={}:    
 
kvu:=Tkn(k,n,a):
 
 
 for pip from 1 to nops(kvu) do
   b:=op(pip,kvu):
 
  mu:=GOGa(k,n-1,b):
 
   for j from 1 to nops(mu) do
    trap:=op(j,mu):
    trap1:=[op(1..n-k,trap)]:
 
     for l from n-k+1 to n-1 do
       trap1:=[op(trap1),[op(op(l,trap)),op(l-(n-k),a)]]:
     od:
      
      trap1:=[op(trap1),[op(k,a)]]:
     gu:=gu union {trap1}:
 
   od:
 
 
od:
 
gu:
 
end:
 
GOG:=proc(k,n)
local i,gu,lu:
 
lu:=LOGOG(k,n):
gu:={}:
 
for i from 1 to nops(lu) do
 gu:=gu union GOGa(k,n,op(i,lu)):
od:
 
gu:
 
print(`The number of Gog Trapezoids with k=`,k,`and n=`,n,`equals`,nops(gu)):
print(`Here they all are`):
 
for i from 1 to nops(gu) do
yafe(op(i,gu)):
lprint(``):
od:
 
gu:
 
end:
 
 
GOGset:=proc(k,n)
local i,gu,lu:
 
lu:=LOGOG(k,n):
gu:={}:
 
for i from 1 to nops(lu) do
 gu:=gu union GOGa(k,n,op(i,lu)):
od:
 
gu:
 
gu:
 
end:
 
GOGTOASM:=proc(mt)
local k,mat,mat1,ro,i,j:
 
k:=nops(mt):
 
mat:=array(1..k,1..k):
mat1:=array(1..k,1..k):
 
for i from 1 to k do
 for j from 1 to k do
   mat[i,j]:=0:
 od:
od:
 
 
  for i from 1 to k do
   ro:=op(i,mt):
    for j from 1 to nops(ro) do
      mat[i,op(j,ro)]:=1:
    od:
  od:
 
for i from 1 to k-1 do
 for j from 1 to k do
  mat1[i,j]:=mat[i,j]-mat[i+1,j]:
 od:
 
 for j from 1 to k do
  mat1[k,j]:=mat[k,j]:
 od:
 
od:
 
mat1:
 
end:

 
DECSEQ:=proc(k,n)
local gu,gu1,i1:
option remember:
 
if n=1 and  k=1 then
 RETURN({[1]}):
fi:
 
if k=0  and  n>=1 then
    RETURN({[]}):
fi:
 
if n<1 or  k<1  then
   RETURN({}):
fi:
 
gu:=DECSEQ(k,n-1):
gu1:=DECSEQ(k-1,n):
 
for i1 from 1   to  nops(gu1)  do
  gu:=gu  union   {[n,op(op(i1,gu1))]}:
od:
 
gu:
 
end:
 
 
DECSEQ0:=proc(k,n)
local gu,gu1,i1:
option remember:
 
if n=0 and  k=1 then
 RETURN({[0]}):
fi:
 
if k=0  and  n>=1 then
    RETURN({[]}):
fi:
 
if n<0 or  k<1  then
   RETURN({}):
fi:
 
gu:=DECSEQ0(k,n-1):
gu1:=DECSEQ0(k-1,n):
 
for i1 from 1   to  nops(gu1)  do
  gu:=gu  union   {[n,op(op(i1,gu1))]}:
od:
 
gu:
 
end:
 
 
LOGOG:=proc(k,n)
local gu,gu1,i,i1,vec,nakh:
 
if not k>=1  or  not n>=k then
  RETURN({}):
fi:
 
gu1:=DECSEQ(k,n):
 
gu:={}:
 
 
for i from 1 to nops(gu1) do
 vec:=op(i,gu1):
  nakh:=1:
    for  i1  from 1 to k  do
       if  not op(i1,vec)>=k-i1+1 then
           nakh:=0:
           exit:
       fi:
    od:
 
      if nakh=1 then
          gu:=gu union {vec}:
        fi:
od:
 
 
gu:
 
end:
 
 
ELOGOG:=proc(k,n)
local gu,gu1,i,i1,vec,nakh:
 
if not k>=1  or  not n>=k then
  RETURN({}):
fi:
 
gu1:=DECSEQ0(k,n+1):
 
gu:={}:
 
 
for i from 1 to nops(gu1) do
 vec:=op(i,gu1):
  nakh:=1:
 
    if op(1,vec)=n+1 and op(2,vec)>n then
      nakh:=0:
    fi:
 
    if op(1,vec)=n and n=k and op(2,vec)=k then
      nakh:=0:
    fi:
 
    for  i1  from 1 to k  do
       if  not op(i1,vec)>=k-i1 then
           nakh:=0:
           exit:
       fi:
    od:
 
      if nakh=1 then
          gu:=gu union {vec}:
        fi:
od:
 
 
gu:
 
end:
 
 
 
#Tkn gives the set T_k(n;a), where a=[a_1, ..., a_k] defined in the
#proof of 1.2.1.1
 
Tkn:=proc(k,n,a)
local nakh,i1,b,i,gu,mu:
 
mu:=DECSEQ(k,n-1):
gu:={}:
 
for i from 1 to nops(mu) do
  b:=op(i,mu):
 
nakh:=1:
 
 
 
  for i1 from 1 to 1 do
    if not ( k-i1+1<=op(i1,b) and op(i1,b)<=op(i1,a) )
        then
            nakh:=0:
    fi:
 
  od:
 
  for i1 from 2 to k do
    if not ( k-i1+1<=op(i1,b) and op(i1,b)<=min( op(i1,a),op(i1-1,a)-1 )   )
        then
            nakh:=0:
    fi:
 
  od:
 
 
if nakh=1 then
  gu:=gu union {b}:
fi:
 
od:
 
gu:
 
end:

